Evolution of the Reactor Antineutrino Flux and Spectrum at Daya Bay

The Daya Bay experiment has observed correlations between reactor core fuel evolution and changes in the reactor antineutrino flux and energy spectrum. Four antineutrino detectors in two experimental halls were used to identify 2.2 million inverse beta decays (IBDs) over 1230 days spanning multiple fuel cycles for each of six 2.9 GW$_{\textrm{th}}$ reactor cores at the Daya Bay and Ling Ao nuclear power plants. Using detector data spanning effective $^{239}$Pu fission fractions, $F_{239}$, from 0.25 to 0.35, Daya Bay measures an average IBD yield, $\bar{\sigma}_f$, of $(5.90 \pm 0.13) \times 10^{-43}$ cm$^2$/fission and a fuel-dependent variation in the IBD yield, $d\sigma_f/dF_{239}$, of $(-1.86 \pm 0.18) \times 10^{-43}$ cm$^2$/fission. This observation rejects the hypothesis of a constant antineutrino flux as a function of the $^{239}$Pu fission fraction at 10 standard deviations. The variation in IBD yield was found to be energy-dependent, rejecting the hypothesis of a constant antineutrino energy spectrum at 5.1 standard deviations. While measurements of the evolution in the IBD spectrum show general agreement with predictions from recent reactor models, the measured evolution in total IBD yield disagrees with recent predictions at 3.1$\sigma$. This discrepancy indicates that an overall deficit in measured flux with respect to predictions does not result from equal fractional deficits from the primary fission isotopes $^{235}$U, $^{239}$Pu, $^{238}$U, and $^{241}$Pu. Based on measured IBD yield variations, yields of $(6.17 \pm 0.17)$ and $(4.27 \pm 0.26) \times 10^{-43}$ cm$^2$/fission have been determined for the two dominant fission parent isotopes $^{235}$U and $^{239}$Pu. A 7.8% discrepancy between the observed and predicted $^{235}$U yield suggests that this isotope may be the primary contributor to the reactor antineutrino anomaly.

==> anc/cov_stat.txt <==
# IBD yield per fission uncertainty covariance matrix contribution from statistical uncertainty.
# Uncertainties are provided for each bin in 239Pu effective fission fraction.
# 
# Refers to errors pictured in Figure 2 of:
# “Measurement of Reactor Antineutrino Flux and Spectrum Evolution at Daya Bay.”
#
# p0.xxx:           IBD yield statistical error value for bin with average Pu239 effective fission fraction 0.xxx
#
# Error values in this matrix are given in terms of (x10^-43 cm^2/fission)^2: 
# When diagonal element p0.xxx is multiplied by 10^-86, the square root of the
# product will reproduce the error bar for bin p0.xxx in Figure 2.
#
# This matrix, cov_stat, properly combined with the statistical covariance matrix cov_syst:
# cov_tot = cov_stat + cov_syst
# is used to determine best-fit values for sig_bar and dsig/df239,
# the average IBD yield and change in IBD yield per unit effective fission fraction.

        p0.344    p0.332    p0.321    p0.311    p0.299    p0.287    p0.274   p0.252
p0.344  1.22e-04  0.00      0.00      0.00      0.00      0.00      0.00      0.00
p0.332  0.00	  1.37e-04  0.00      0.00      0.00      0.00      0.00      0.00
p0.321  0.00	  0.00      1.34e-04  0.00      0.00      0.00      0.00      0.00
p0.311  0.00	  0.00      0.00      1.37e-04  0.00      0.00      0.00      0.00
p0.299  0.00	  0.00      0.00      0.00      1.14e-04  0.00      0.00      0.00
p0.287  0.00	  0.00      0.00      0.00      0.00      1.11e-04  0.00      0.00
p0.274  0.00	  0.00      0.00      0.00      0.00      0.00      1.10e-04  0.00
p0.252  0.00	  0.00      0.00      0.00      0.00      0.00      0.00      1.97e-04


==> anc/cov_syst.txt <==
# IBD yield per fission uncertainty covariance matrix contribution from systematic uncertainty.
# Uncertainties are provided for each bin in 239Pu effective fission fraction.
#
# p0.xxx:           IBD yield statistical error value for bin with average Pu239 effective fission fraction 0.xxx
#
# Error values in this matrix are given in relative terms: 
# For a given set of measurements meas_a and meas_b, and fit parameters (sig_bar, dsig/df239), 
# pred_a = sig_bar + dsig/df239 * (f329_a - F_bar) and 
# pred_b = sig_bar + dsig/df239 * (f239_b - F_bar),
# cov_syst[a,b]  = mcov_syst_rel[a, b] * pred_a * pred_b
#
# The matrix cov_syst, properly combined with the statistical covariance matrix, cov_stat:
# cov_tot = cov_stat + cov_syst
# is used to determine best-fit values for sig_bar and dsig/df239, 
# the average IBD yield and change in IBD yield per unit effective fission fraction.

          p0.344    p0.332    p0.321    p0.311    p0.299    p0.287    p0.274   p0.252
p0.344   4.55e-04  4.54e-04  4.55e-04  4.55e-04  4.54e-04  4.54e-04  4.54e-04  4.55e-04
p0.332   4.54e-04  4.54e-04  4.55e-04  4.54e-04  4.54e-04  4.54e-04  4.54e-04  4.55e-04
p0.321   4.55e-04  4.55e-04  4.56e-04  4.56e-04  4.55e-04  4.55e-04  4.54e-04  4.58e-04
p0.311   4.55e-04  4.54e-04  4.56e-04  4.55e-04  4.55e-04  4.55e-04  4.55e-04  4.57e-04
p0.299   4.54e-04  4.54e-04  4.55e-04  4.55e-04  4.55e-04  4.55e-04  4.55e-04  4.56e-04
p0.287   4.54e-04  4.54e-04  4.55e-04  4.55e-04  4.55e-04  4.55e-04  4.55e-04  4.56e-04
p0.274   4.54e-04  4.54e-04  4.54e-04  4.55e-04  4.55e-04  4.55e-04  4.55e-04  4.55e-04
p0.252   4.55e-04  4.55e-04  4.58e-04  4.57e-04  4.56e-04  4.56e-04  4.55e-04  4.62e-04


==> anc/flux_data.txt <==
# IBD yield per fission versus effective fission fractions f_i.
#
# Effective fission fraction values taken from Figure 1, bottom panel, of:
# “Measurement of Reactor Antineutrino Flux and Spectrum Evolution at Daya Bay.”
# IBD yield per fission values taken from Figure 2.
# Uncertainties in IBD yield per fission values are given in cov_stat.txt and cov_syst.txt
#
# 239_lo:      lower bin boundary value on Pu239 effective fission fraction
# 239_hi:      upper bin boundary value of Pu239 effective fission fraction
# f_239:       average Pu239 effective fission fraction for all data within 239_lo and 239_hi
# f_235:       average U235 effective fission fraction for all data within 239_lo and 239_hi
# f_238:       average U238 effective fission fraction for all data within 239_lo and 239_hi
# f_241:       average Pu241 effective fission fraction for all data within 239_lo and 239_hi
# sig:         average IBD yield for all data within 239_lo and 239_hi, in units of (x10^-43 cm^2/fission)

239_lo	 239_hi  f_239   f_235   f_238   f_241   sig
0.339    1.000   0.3445  0.5113  0.0767  0.0675  5.8231
0.327    0.339   0.3326  0.5279  0.0766  0.0629  5.8397
0.316    0.327   0.3219  0.5418  0.0764  0.0599  5.8558
0.305    0.316   0.3113  0.5553  0.0762  0.0572  5.8732
0.294    0.305   0.2992  0.5699  0.0760  0.0549  5.9105
0.281    0.294   0.2878  0.5849  0.0758  0.0515  5.9161
0.266    0.281   0.2744  0.6033  0.0757  0.0466  5.9411
0.000    0.266   0.2525  0.6304  0.0754  0.0417  6.0094


==> anc/spec_data.txt <==
# Relative IBD yield per fission and its uncertainty for different 
# 239Pu effective fission fractions and prompt energy ranges. 
# Columns break down data in terms of 239Pu effective fission fraction.
# Rows break down data in terms of prompt energy range.
# 
# Taken from Figure 4 of:
# “Measurement of Reactor Antineutrino Flux and Spectrum Evolution at Daya Bay.”
#
# 239_lo:      lower bin boundary value on Pu239 effective fission fraction
# 239_hi:      upper bin boundary value of Pu239 effective fission fraction
# f_239:       average Pu239 effective fission fraction for all data within 239_lo and 239_hi
# s_x.xxx:     value of relative IBD yield for prompt energy bin with bin center at x.xxx MeV
# u_x.xxx:     uncertainty in value of relative IBD yield for prompt energy bin with bin center at x.xxx MeV

239_lo	 239_hi  f_239  s_1.35  u_1.35  s_3.00  u_3.00  s_5.00  u_5.00  s_7.00  u_7.00
0.339    1.000   0.344  0.9953	0.0064  0.9910  0.0047  0.9790  0.0053  0.9738  0.0110
0.327    0.339   0.332  0.9943	0.0065  0.9934  0.0047  0.9846  0.0054  0.9780  0.0112
0.316    0.327   0.321  0.9964	0.0067  0.9940  0.0050  0.9915  0.0057  0.9774  0.0114
0.305    0.316   0.311  0.9992	0.0067  0.9991  0.0049  0.9900  0.0056  0.9881  0.0113
0.294    0.305   0.299  1.0022	0.0062  1.0027  0.0047  1.0031  0.0053  0.9913  0.0106
0.281    0.294   0.287  1.0033	0.0062  0.9997  0.0046  1.0074  0.0052  1.0162  0.0105
0.266    0.281   0.274  0.9985	0.0061  1.0065  0.0046  1.0098  0.0053  1.0355  0.0108
0.000    0.266   0.252  1.0171  0.0082  1.0156  0.0062  1.0276  0.0071  1.0136  0.0142


==> figures/script.sh <==
#!/bin/sh
# $Id: pdf2eps,v 0.01 2005/10/28 00:55:46 Herbert Voss Exp $
# Convert PDF to encapsulated PostScript.
# usage:
# pdf2eps <page number> <pdf file without ext>

pdfcrop $2.pdf
pdftops -f $1 -l $1 -eps "$2-crop.pdf" 
rm  "$2-crop.pdf"
mv  "$2-crop.eps" $2.eps

==> makepdf.sh <==
#!/bin/sh
pdflatex main
bibtex  main
pdflatex  main
pdflatex  main

